Test Wars: A Comparative Study of SBST, Symbolic Execution, and LLM-Based Approaches to Unit Test Generation

Generating tests automatically is a key and ongoing area of focus in software engineering research. The emergence of Large Language Models (LLMs) has opened up new opportunities, given their ability to perform a wide spectrum of tasks. However, the effectiveness of LLM-based approaches compared to traditional techniques such as search-based software testing (SBST) and symbolic execution remains uncertain. In this paper, we perform an extensive study of automatic test generation approaches based on three tools: EvoSuite for SBST, Kex for symbolic execution, and TestSpark for LLM-based test generation. We evaluate tools performance on the GitBug Java dataset and compare them using various execution-based and feature-based metrics. Our results show that while LLM-based test generation is promising, it falls behind traditional methods in terms of coverage. However, it significantly outperforms them in mutation scores, suggesting that LLMs provide a deeper semantic understanding of code. LLM-based approach also performed worse than SBST and symbolic execution-based approaches w.r.t. fault detection capabilities. Additionally, our feature-based analysis shows that all tools are primarily affected by the complexity and internal dependencies of the class under test (CUT), with LLM-based approaches being especially sensitive to the CUT size.

==> tool-comparison.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "id": "initial_id",
   "metadata": {
    "collapsed": true,
    "ExecuteTime": {
     "end_time": "2024-09-05T11:33:41.581026Z",
     "start_time": "2024-09-05T11:33:40.553875Z"
    }
   },
   "source": [
    "import numpy as np\n",
    "import pandas as pd # data processing\n",
    "\n",
    "import seaborn as sns #statist graph package\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt #plot package\n",
    "import math\n",
    "\n",
    "matplotlib.rcParams.update({'font.size': 22})\n",
    "\n",
    "frames = [\n",
    "    pd.read_csv('/home/abdullin/workspace/tga-pipeline-results/csv/EvoSuite-metrics-default.csv'),\n",
    "    pd.read_csv('/home/abdullin/workspace/tga-pipeline-results/csv/kex-metrics-default.csv'),\n",
    "    pd.read_csv('/home/abdullin/workspace/tga-pipeline-results/csv/TestSpark-metrics-gpt4o-300.csv')\n",
    "]\n",
    "plot_name = 'tool-comparison.png'\n",
    "tool_names = ['EvoSuite', 'kex', 'GPT-4o']\n",
    "important_columns = [\"compilation rate\", \"line coverage\", \"branch coverage\", \"mutation score\"]\n",
    "colors = ['red', 'green', 'blue', 'black']\n",
    "assert len(colors) == len(important_columns)\n",
    "\n",
    "coverage_frames = [x[important_columns] for x in frames]\n",
    "\n",
    "filtered_frames = []\n",
    "for frame in coverage_frames:\n",
    "    indices = []\n",
    "    i2 = []\n",
    "    for index, value in enumerate(frame[\"compilation rate\"]):\n",
    "        if True:\n",
    "            indices.append(index)\n",
    "    filtered_frames.append([frame[col][indices] for col in important_columns])\n",
    "\n",
    "fig = plt.figure(figsize=(20, 20))\n",
    "ax = plt.axes()\n",
    "\n",
    "\n",
    "# function for setting the colors of the box plots pairs\n",
    "def set_box_colors(bp):\n",
    "    for index in range(len(important_columns)):\n",
    "        plt.setp(bp['boxes'][index], color=colors[index])\n",
    "        plt.setp(bp['medians'][index], color=colors[index])\n",
    "        plt.setp(bp['means'][index], color=colors[index])\n",
    "\n",
    "positions = []\n",
    "x_ticks = []\n",
    "x_lim = 0\n",
    "def generate_positions():\n",
    "    index = 1\n",
    "    for i in range(len(tool_names)):\n",
    "        indices = []\n",
    "        for j in range(len(important_columns)):\n",
    "            indices.append(index)\n",
    "            if j == int(len(important_columns) / 2):\n",
    "                x_ticks.append(index)\n",
    "            index += 1\n",
    "        positions.append(indices)\n",
    "        index += 1\n",
    "    global x_lim\n",
    "    x_lim = index\n",
    "\n",
    "generate_positions()\n",
    "\n",
    "for model, frame, pos in zip(tool_names, filtered_frames, positions):\n",
    "    bp = plt.boxplot(frame, positions = pos, widths = 0.9, showmeans=True)\n",
    "    set_box_colors(bp)\n",
    "\n",
    "    print(model)\n",
    "    for metric, value in zip(important_columns, bp['means']):\n",
    "        print(f'{metric}: {value.get_ydata()[0]}')\n",
    "\n",
    "plt.xlim(0, x_lim)\n",
    "plt.ylim(-5, 105)\n",
    "\n",
    "print(positions)\n",
    "print(x_ticks)\n",
    "ax.set_xticks(x_ticks)\n",
    "ax.set_xticklabels(tool_names)\n",
    "\n",
    "legends = [plt.plot([1, 1], x)[0] for x in colors]\n",
    "plt.legend(tuple(legends),tuple(important_columns), bbox_to_anchor=(0.75, 0.9), ncol = 1)\n",
    "for line in legends:\n",
    "    line.set_visible(False)\n",
    "\n",
    "plt.savefig(plot_name)\n",
    "plt.show()"
   ],
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "EvoSuite\n",
      "compilation rate: nan\n",
      "line coverage: 46.877341211225996\n",
      "branch coverage: 31.798323485967497\n",
      "mutation score: nan\n",
      "kex\n",
      "compilation rate: 99.9978\n",
      "line coverage: 41.085103225806456\n",
      "branch coverage: 22.767690322580645\n",
      "mutation score: nan\n",
      "GPT-4o\n",
      "compilation rate: nan\n",
      "line coverage: 31.132189873417722\n",
      "branch coverage: 17.708132911392408\n",
      "mutation score: nan\n",
      "[[1, 2, 3, 4], [6, 7, 8, 9], [11, 12, 13, 14]]\n",
      "[3, 8, 13]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 2000x2000 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 3
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

